Galactic Constraints on Supernova Progenitor Models

We undertake a statistical analysis of the radial abundance distributions in the Galactic disk within a theoretical framework for Galactic chemical evolution which incorporates the influence of spiral arms. 1) The mean mass of oxygen ejected per core-collapse SNe (CC SNe) event (which are concentrated within spiral arms) is $\sim$0.27 M$_{\odot}$; 2) the mean mass of iron ejected by `tardy' Type Ia SNe (SNeIa; progenitors of whom are older/longer-lived stars with ages $\simgt$100 Myr and up to several Gyr, which do not concentrate within spiral arms) is $\sim$0.58 M$_{\odot}$; 3) the upper mass of iron ejected by prompt SNeIa (SNe whose progenitors are younger/shorter-lived stars with ages $\simlt$100 Myr, which are concentrated within spiral arms) is $\leq$0.23 M$_{\odot}$ per event; 4) the corresponding mean mass of iron produced by CC SNe is $\leq$0.04 M$_{\odot}$ per event; (v) short-lived SNe (core-collapse or prompt SNeIa) supply $\sim$85% of the Galactic disk's iron. The inferred low mean mass of oxygen ejected per CC SNe event implies a low upper mass limit for the corresponding progenitors of $\sim$23 M$_{\odot}$, otherwise the Galactic disk would be overabundant in oxygen. The low mean mass of iron ejected by prompt SNeIa, relative to the mass produced by tardy SNeIa ($\sim$2.5 times lower), prejudices the idea that both sub-populations of SNeIa have the same physical nature. We suggest that, perhaps, prompt SNeIa are more akin to CC SNe, and discuss the implications of such a suggestion.

==> compile.sh <==
#!/bin/sh
rm *.dvi *.log *.aux *.bbl *.blg
latex AcharovaAA
latex AcharovaAA
latex AcharovaAA
bibtex AcharovaAA
latex AcharovaAA
latex AcharovaAA
latex AcharovaAA
dvips -o AcharovaAA.ps AcharovaAA.dvi
rm *.dvi *.log *.aux *.bbl *.blg

